Interpretable Automated Machine Learning in Maana(TM) Knowledge Platform

Machine learning is becoming an essential part of developing solutions for many industrial applications, but the lack of interpretability hinders wide industry adoption to rapidly build, test, deploy and validate machine learning models, in the sense that the insight of developing machine learning solutions are not structurally encoded, justified and transferred. In this paper we describe Maana Meta-learning Service, an interpretable and interactive automated machine learning service residing in Maana Knowledge Platform that performs machine-guided, user assisted pipeline search and hyper-parameter tuning and generates structured knowledge about decisions for pipeline profiling and selection. The service is shipped with Maana Knowledge Platform and is validated using benchmark dataset. Furthermore, its capability of deriving knowledge from pipeline search facilitates various inference tasks and transferring to similar data science projects.

==> scatter.py <==
import json
from matplotlib import pyplot as plt
import seaborn as sns
import pandas as pd
import random

results = 'spam'

data = None
with open(results, 'r') as f:
  data = json.load(f)

dataset = data['data']['DataSet']

model = []
x_data_points = []
y_data_points = []
preprocessors = []

for m in dataset['failedModels']:
  if m['stage'] == "Stage_One":
    x_data_points.append(0)
  if m['stage'] == "Model_Profiling":
    x_data_points.append(1)
  y_data_points.append(m['accuracy'])
  model.append(m['algorithm'])
  if(m['preprocessor'] is not None):
      preprocessors.append(m['preprocessor']['algorithm'])
  else:
      preprocessors.append("No Preprocessor")

x_data_points.append(2)
y_data_points.append(dataset['finalModel']['accuracy'])
model.append(dataset['finalModel']['algorithm'])
if(dataset['finalModel']['preprocessor'] is not None):
    preprocessors.append(dataset['finalModel']['preprocessor']['algorithm'])
else:
    preprocessors.append("No Preprocessor")

def label_point(x, y, val, label_y, ax):
    a = pd.concat({'x': x, 'y': y, 'val': val, 'l': label_y}, axis=1)
    for i, point in a.iterrows():
        ax.text(point['x']+.03, point['l'], str(point['val']))

# search = dataset['finalModel']
# first = [m for m in dataset['failedModels'] if m['stage'] == "Stage_One"]
# profile = [m for m in dataset['failedModels'] if m['stage'] == "Model_Profiling"]

# plot_dict = {"first": [x['accuracy'] for x in first], "profile": [x['accuracy'] for x in profile], "search": [search['accuracy']]}

# for key in plot_dict:
#     plt.scatter([key]*len(plot_dict[key]), plot_dict[key], label=key)

data_plot = pd.DataFrame([x_data_points, y_data_points, model, preprocessors]).transpose()
data_plot.columns = ['Stage', "Accuracy(average across episodes)", "Model", "Preprocessor"]

data_plot['l'] = data_plot['Accuracy(average across episodes)']

data_plot.ix[0,'l'] = data_plot.ix[0,'l'] + 0.01
data_plot.ix[1,'l'] = data_plot.ix[1,'l'] + 0.01
data_plot.ix[4,'l'] = data_plot.ix[4,'l'] + 0.01
data_plot.ix[10,'l'] = data_plot.ix[10,'l'] + 0.01
data_plot.ix[11,'l'] = data_plot.ix[11,'l'] + 0.01

data_plot['l'] = data_plot['l'] - 0.005

# import code
# code.interact(local=dict(globals(), **locals()))

# pl = sns.swarmplot(x="Stage",y="Accuracy", data=data_plot, ax=ax, size=10)
# pl = sns.factorplot("Model", "Accuracy", col="Stage", data=data_plot, kind="bar")
# pl = sns.catplot("Stage", "Accuracy", hue="Model", data=data_plot)

fig, ax = plt.subplots(figsize=(13, 10))
pl = sns.scatterplot(x="Stage",y="Accuracy(average across episodes)", data=data_plot, hue="Model", ax=ax)
pl.set(ylim=(.7, 1))
label_point(data_plot['Stage'], data_plot['Accuracy(average across episodes)'], data_plot['Preprocessor'], data_plot['l'], ax)

# import code
# code.interact(local=dict(globals(), **locals()))

x1 = [0,1,2]
labels = ["Model Selection", "Pipeline Learning", "Parameter Sweeping"]

pl.set_xticks(x1)
pl.set_xticklabels(labels, minor=False)

# plt.show()
plt.savefig(results+".png",dpi=600)

